Adapting Behaviors via Reactive Synthesis

In the \emph{Adapter Design Pattern}, a programmer implements a \emph{Target} interface by constructing an \emph{Adapter} that accesses an existing \emph{Adaptee} code. In this work, we present a reactive synthesis interpretation to the adapter design pattern, wherein an algorithm takes an \emph{Adaptee} and a \emph{Target} transducers, and the aim is to synthesize an \emph{Adapter} transducer that, when composed with the {\em Adaptee}, generates a behavior that is equivalent to the behavior of the {\em Target}. One use of such an algorithm is to synthesize controllers that achieve similar goals on different hardware platforms. While this problem can be solved with existing synthesis algorithms, current state-of-the-art tools fail to scale. To cope with the computational complexity of the problem, we introduce a special form of specification format, called {\em Separated GR($k$)}, which can be solved with a scalable synthesis algorithm but still allows for a large set of realistic specifications. We solve the realizability and the synthesis problems for Separated GR($k$), and show how to exploit the separated nature of our specification to construct better algorithms, in terms of time complexity, than known algorithms for GR($k$) synthesis. We then describe a tool, called SGR($k$), that we have implemented based on the above approach and show, by experimental evaluation, how our tool outperforms current state-of-the-art tools on various benchmarks and test-cases.

==> tl/CreateSpec.java <==
package benchmark;

import static java.nio.charset.StandardCharsets.UTF_8;
import static java.nio.file.StandardOpenOption.APPEND;
import static java.nio.file.StandardOpenOption.CREATE;

import java.nio.file.Files;
import java.nio.file.Paths;
import java.util.Collections;

//import com.sun.org.apache.xml.internal.serialize.LineSeparator;

public class CreateSpec {

	public static void main(String[] args) throws Exception {

		if (args.length != 2) {
			System.out.println("Please provide two integers, n and k, such that 0<=k<n");
			return;
		}

		// extract the parameters and define the spec name

		int lights = Integer.parseInt(args[0]);
		int delay = Integer.parseInt(args[1]);
		String filename = "traffic_lights(" + lights + "," + delay + ").txt";

		// calculate #bits to encode the delay in binary
		int varnum = 0;
		while (Math.pow(2, varnum) <= delay)
			varnum++;

		// create initial constraints
		String initA = "";
		String initB = "";
		for (int i = 1; i <= lights; i++) {
			initA = initA + "!in:light" + i + " & ";
			initB = initB + "!out:light" + i + " & ";
		}
		initA = initA + System.lineSeparator();
		initB = initB + System.lineSeparator();

		for (int i = 1; i <= lights; i++) {
			initA = initA + num2asrt(1, varnum, i, "in");
			if (i < lights)
				initA = initA + " &" + System.lineSeparator();
			initB = initB + num2asrt(1, varnum, i, "out");
			if (i < lights)
				initB = initB + " &" + System.lineSeparator();
		}
		System.out.println();
		System.out.println("system A initial constraints:" + System.lineSeparator() + initA + System.lineSeparator()
				+ System.lineSeparator() + System.lineSeparator());
		System.out.println("system B initial constraints:" + System.lineSeparator() + initB + System.lineSeparator()
				+ System.lineSeparator() + System.lineSeparator());

		// create system safety constraints
		String safeA = "";
		String safeB = "";
		// for systemA: no two traffic lights are on simultaneously
		for (int i = 1; i < lights; i++) {
			for (int j = i + 1; j <= lights; j++) {
				safeA = safeA + "(!in:light" + i + " | !in:light" + j + ") & ";
			}
			safeA = safeA + System.lineSeparator();
		}
		// For system B: for m=1.. n/2, no two traffic lights in range 2m+1..2m+4 are on
		// simultaneously
		for (int i = 1; i < lights; i = i + 2) {

			if (i + 1 <= lights) {
				safeB = safeB + "(!out:light" + i + " | !out:light" + (i + 1) + ") & ";
			}
			if (i + 2 <= lights) {
				safeB = safeB + "(!out:light" + i + " | !out:light" + (i + 2) + ") & ";
				safeB = safeB + "(!out:light" + (i + 1) + " | !out:light" + (i + 2) + ") & ";
			}
			if (i + 3 <= lights) {
				safeB = safeB + "(!out:light" + i + " | !out:light" + (i + 3) + ") & ";
				safeB = safeB + "(!out:light" + (i + 1) + " | !out:light" + (i + 3) + ") & ";
			}
			safeB = safeB + System.lineSeparator();
		}
		safeA = safeA + System.lineSeparator();
		safeB = safeB + System.lineSeparator();
		// second, check which traffic light is frequent
		for (int i = 1; i <= lights; i++) {
			// if counter reached k, don't change its value
			safeA = safeA + "( (" + num2asrt(delay, varnum, i, "in") + ") -> (" + num2Xasrt(delay, varnum, i, "in")
					+ ") ) &" + System.lineSeparator();
			safeB = safeB + "( (" + num2asrt(delay, varnum, i, "out") + ") -> (" + num2Xasrt(delay, varnum, i, "out")
					+ ") ) &" + System.lineSeparator();
			// if counter<k and next the light is green,zero the counter
			safeA = safeA + "( (!(" + num2asrt(delay, varnum, i, "in") + ") & X in:light" + i + ") -> ("
					+ num2Xasrt(0, varnum, i, "in") + ") ) &" + System.lineSeparator();
			safeB = safeB + "( (!(" + num2asrt(delay, varnum, i, "out") + ") & X in:light" + i + ") -> ("
					+ num2Xasrt(0, varnum, i, "out") + ") ) &" + System.lineSeparator();
			// if counter = j<k and next light is red, inc the counter
			for (int j = 0; j < delay; j++) {
				safeA = safeA + "( ((" + num2asrt(j, varnum, i, "in") + ") & !(X in:light" + i + ")) -> ("
						+ num2Xasrt(j + 1, varnum, i, "in") + ") ) &" + System.lineSeparator();
				safeB = safeB + "( ((" + num2asrt(j, varnum, i, "out") + ") & !(X in:light" + i + ")) -> ("
						+ num2Xasrt(j + 1, varnum, i, "out") + ") ) &" + System.lineSeparator();
			}
			safeA = safeA + System.lineSeparator();
			safeB = safeB + System.lineSeparator();
		}

		safeA.trim();
		safeA = safeA.replaceAll("\\s+$", "");
		safeA = safeA.substring(0, safeA.length() - 1);
		safeB.trim();
		safeB = safeB.replaceAll("\\s+$", "");
		safeB = safeB.substring(0, safeB.length() - 1);

		System.out.println("system A safety constrints:" + System.lineSeparator() + safeA + System.lineSeparator()
				+ System.lineSeparator() + System.lineSeparator());
		System.out.println("system B safety constrints:" + System.lineSeparator() + safeB + System.lineSeparator()
				+ System.lineSeparator() + System.lineSeparator());

		// create "justice" constraints
		// first, create "regular" assume-guarantee
		String grk = "";
		for (int i = 1; i <= lights; i++) {
			grk = grk + "(GF(in:light" + i + ") ->  GF(out:light" + i + ")) &" + System.lineSeparator();
		}
		// second, create "frequent" assume-guarantee
		for (int i = 1; i <= lights; i++) {
			grk = grk + "( GF(" + "!(" + num2asrt(delay, varnum, i, "in") + ")) ->  GF(" + "!("
					+ num2asrt(delay, varnum, i, "out") + ")) ) &" + System.lineSeparator();
		}

		grk.trim();
		grk = grk.replaceAll("\\s+$", "");
		grk = grk.substring(0, grk.length() - 1);

		System.out.println("GR(k) formula:" + System.lineSeparator() + grk + System.lineSeparator()
				+ System.lineSeparator() + System.lineSeparator());

		String spec = "";
		spec = "(" + initA + ")" + System.lineSeparator() + System.lineSeparator() + "&" + System.lineSeparator()
				+ System.lineSeparator() + "(" + initB + ")" + System.lineSeparator() + System.lineSeparator() + "&"
				+ System.lineSeparator() + System.lineSeparator() + "G(" + safeA + ")" + System.lineSeparator()
				+ System.lineSeparator() + "&" + System.lineSeparator() + System.lineSeparator() + "G(" + safeB + ")"
				+ System.lineSeparator() + System.lineSeparator() + "&" + System.lineSeparator()
				+ System.lineSeparator() + grk;

		System.out.println("the spec is:" + System.lineSeparator() + spec);

		// writing to file
		Files.write(Paths.get(filename), Collections.singletonList(spec), UTF_8, APPEND, CREATE);

	}

	static String num2asrt(int target, int varnum, int light, String player) {
		int[] vars = new int[varnum];
		for (int i = vars.length - 1; i >= 0; i--) {
			int cand = (int) Math.pow(2, i);
			if (cand <= target) {
				vars[i] = 1;
				target = target - cand;
			}
		}
		String ans = "";
		for (int i = 0; i < vars.length; i++) {
			if (vars[i] == 0)
				ans = ans + " !";
			else
				ans = ans + " ";
			ans = ans + player + ":freq" + light + "_" + i + " &";
		}
		int lngt = ans.length();
		return ans.substring(1, lngt - 2);
	}

	static String num2Xasrt(int target, int varnum, int light, String player) {
		int[] vars = new int[varnum];
		for (int i = vars.length - 1; i >= 0; i--) {
			int cand = (int) Math.pow(2, i);
			if (cand <= target) {
				vars[i] = 1;
				target = target - cand;
			}
		}
		String ans = "";
		for (int i = 0; i < vars.length; i++) {
			if (vars[i] == 0)
				ans = ans + " !";
			else
				ans = ans + " ";
			ans = ans + "(X " + player + ":freq" + light + "_" + i + ") &";
		}
		int lngt = ans.length();
		return ans.substring(1, lngt - 2);
	}

}

